Recent Advances in RecBole: Extensions with more Practical Considerations

RecBole has recently attracted increasing attention from the research community. As the increase of the number of users, we have received a number of suggestions and update requests. This motivates us to make some significant improvements on our library, so as to meet the user requirements and contribute to the research community. In order to show the recent update in RecBole, we write this technical report to introduce our latest improvements on RecBole. In general, we focus on the flexibility and efficiency of RecBole in the past few months. More specifically, we have four development targets: (1) more flexible data processing, (2) more efficient model training, (3) more reproducible configurations, and (4) more comprehensive user documentation. Readers can download the above updates at: https://github.com/RUCAIBox/RecBole.

==> Recent Advances in RecBole_ Extensions with more Practical Considerations/figs/bayes.py <==
from recbole.trainer import HyperTuning

hp = HyperTuning(
    objective_function,
    algo="bayes", # tuning strategy
    early_stop=10, # early stop steps for tuning
    max_evals=100, # maximum of searches
    params_file=args.params_file,
    fixed_config_file_list=config_file_list,
    display_file=args.display_file, # display output path
)





==> Recent Advances in RecBole_ Extensions with more Practical Considerations/figs/ddp.py <==
from recbole.quick_start import run_recboles
import torch.multiprocessing as mp
args = dict(
    # General parameters in original RecBole
    model = 'BPR',
    dataset = 'ml-100k',
    config_file_list = ['test.yaml'],

    # Parameters for distributed training
    ip = 'IP address of the master node',
    port = 'Port number of the master node', 
    world_size = 'Number of ranks in the global', 
    nproc = 'Number of processes on current node', 
    group_offset = 'Offset of the global rank'
)
mp.spawn(
    run_recboles,
    args=(
        args.model,
        args.dataset,
        config_file_list,
        args.ip,
        args.port,
        args.world_size,
        args.nproc,
        args.group_offset,
    ),
    nprocs=args.nproc,
)

==> Recent Advances in RecBole_ Extensions with more Practical Considerations/figs/grid.py <==
from recbole.trainer import HyperTuning

hp = HyperTuning(
    objective_function,
    algo="exhaustive", # tuning strategy
    early_stop=10, # early stop steps for tuning
    max_evals=100, # maximum of searches, not used here
    params_file=args.params_file,
    fixed_config_file_list=config_file_list,
    display_file=args.display_file, # display output path
)





==> Recent Advances in RecBole_ Extensions with more Practical Considerations/figs/hyper-example.py <==
python run_hyper.py --tool=Ray
python run_hyper.py --tool=Hyperopt

==> Recent Advances in RecBole_ Extensions with more Practical Considerations/figs/hyperopt.py <==
python run_hyper.py --tool=Hyperopt

==> Recent Advances in RecBole_ Extensions with more Practical Considerations/figs/random.py <==
from recbole.trainer import HyperTuning

hp = HyperTuning(
    objective_function,
    algo="random", # tuning strategy
    early_stop=10, # early stop steps for tuning
    max_evals=100, # maximum of searches
    params_file=args.params_file,
    fixed_config_file_list=config_file_list,
    display_file=args.display_file, # display output path
)





==> Recent Advances in RecBole_ Extensions with more Practical Considerations/figs/ray.py <==
python run_hyper.py --tool=Ray

==> figs/hyperopt.py <==
python run_hyper.py --tool=Hyperopt

==> figs/ray.py <==
python run_hyper.py --tool=Ray
